Base Station Certificate and Multi-Factor Authentication for Cellular Radio Control Communication Security

Current cellular networking remains vulnerable to malicious fake base stations due to the lack of base station authentication mechanism or even a key to enable authentication. We design and build a base station certificate (certifying the base station's public key and location) and a multi-factor authentication (making use of the certificate and the information transmitted in the online radio control communications) to secure the authenticity and message integrity of the base station control communications. We advance beyond the state-of-the-art research by introducing greater authentication factors (and analyzing their individual security properties and benefits), and by using blockchain to deliver the base station digital certificate offline (enabling greater key length or security strength and computational or networking efficiency). We design the certificate construction, delivery, and the multi-factor authentication use on the user equipment. The user verification involves multiple factors verified through the ledger database, the location sensing (GPS in our implementation), and the cryptographic signature verification of the cellular control communication (SIB1 broadcasting). We analyze our scheme's security, performance, and the fit to the existing standardized networking protocols. Our work involves the implementation of building on X.509 certificate (adapted), smart contract-based blockchain, 5G-standardized RRC control communications, and software-defined radios. Our analyses show that our scheme effectively defends against more security threats and can enable stronger security, i.e., ECDSA with greater key lengths. Furthermore, our scheme enables computing and energy to be more than three times efficient than the previous research on the mobile user equipment.

==> Figures/Computational_plots.m <==
user_data = readmatrix("Ourscheme_Sign_verification.csv");
bs_data = readmatrix("Sign_generation_time.csv");
time_loc_ver_avg = mean(user_data(1:5000,3));
key_read_avg = mean(user_data(1:5000,6));	
sign_ver_avg = mean(user_data(1:5000,9));
sign_gen_avg = mean(bs_data(:,3))/1000;

time_loc_ver_ci = getConfidenceInterval(user_data(1:5000,3));
key_read_ci = getConfidenceInterval(user_data(1:5000,6));	
sign_ver_ci = getConfidenceInterval(user_data(1:5000,9));
sign_gen_ci = getConfidenceInterval(bs_data(:,3))/1000;

font_size = 22;
hold on;

xs = {"ID ver. (UE)" "Loc. ver. (UE)" "Sig. ver. (UE)" "Sig. gen. (BS)"};

x = [1:4];

%y = [time_loc_ver_avg,key_read_avg,sign_ver_avg];
%y_ci = [time_loc_ver_ci,key_read_ci,sign_ver_ci];

ym = [mean(user_data(1:5000,6)),mean(user_data(1:5000,3)),mean(user_data(1:5000,9)),sign_gen_avg];
yci = [getConfidenceInterval(user_data(1:5000,6)),getConfidenceInterval(user_data(1:5000,3)),getConfidenceInterval(user_data(1:5000,9)),sign_gen_ci];

bar1 = bar(x(1), ym(1),'FaceColor', '#A4E6FF');
plotConfidenceInterval(x(1), ym(1), yci(1), 1)
bar2 = bar(x(2), ym(2),'FaceColor', '#A4E6FF');
plotConfidenceInterval(x(2), ym(2), yci(2), 1)
bar3 = bar(x(3), ym(3),'FaceColor', '#A4E6FF');
plotConfidenceInterval(x(3), ym(3), yci(3), 1)
bar4 = bar(x(4), ym(4),'FaceColor', '#A4E6FF');
plotConfidenceInterval(x(4), ym(4), yci(4), 1)

bars = [bar1,bar2,bar3,bar4];
text_font_size = 18;
text_offset = 0;
text(x(1), ym(1) + text_offset, num2str(round(ym(1), 3)), 'FontSize' , text_font_size, 'HorizontalAlignment', 'center', 'VerticalAlignment', 'bottom');
text(x(2), ym(2) + text_offset, num2str(round(ym(2), 3)), 'FontSize' , text_font_size, 'HorizontalAlignment', 'center', 'VerticalAlignment', 'bottom');
text(x(3), ym(3) + text_offset, num2str(round(ym(3), 2)), 'FontSize' , text_font_size, 'HorizontalAlignment', 'center', 'VerticalAlignment', 'bottom');
text(x(4), ym(4) + text_offset, num2str(round(ym(4), 2)), 'FontSize' , text_font_size, 'HorizontalAlignment', 'center', 'VerticalAlignment', 'bottom');


ylabel('Time Duration (ms)')
box on;
axis square;
grid on;
set(gca, 'FontSize', font_size,'YScale', 'log','YLim', [1e-2, 1e1]);
%set(gca, 'XMinorTick','on', 'XMinorGrid','on', 'YMinorTick','on', 'YMinorGrid','on');
set(gca,'YMinorTick','on', 'YMinorGrid','on');
title('')
xticks(x)
xticklabels(xs)
xtickangle(45)



function CI = getConfidenceInterval(x)
    confidence_interval_percent=0.95;
    SEM = std(x)/sqrt(length(x)); % Standard Error
    tscore = tinv([1-confidence_interval_percent  confidence_interval_percent],length(x)-1);
    CI = max(tscore*SEM);
    return;
end

function plotConfidenceInterval(x, y, yci, plotTheDots)
    ci_color = 'black';
    ci_width = 0.1;
    line_thickness = 1;
    plot([x - ci_width, x + ci_width], [y - yci, y - yci], 'Color', ci_color, 'LineWidth', line_thickness, 'HandleVisibility','off');
    plot([x - ci_width, x + ci_width], [y + yci, y + yci], 'Color', ci_color, 'LineWidth', line_thickness, 'HandleVisibility','off');
    plot([x, x], [y - yci, y + yci], 'Color', ci_color, 'LineWidth', line_thickness, 'HandleVisibility','off');
    
    if plotTheDots == 1
        % Add a dot in the center
        plot(x, y, '.', 'Color', ci_color, 'MarkerSize', line_thickness*10, 'HandleVisibility', 'off')
    end
end

==> Figures/bbkdbscalability.m <==
%addpath('C:/Program Files/MATLAB/PlotPub-master/lib');
global show_windows marker_size line_width ;
show_windows = 'on';
marker_size = 15;
line_width = 3;
%font_size = 16;
legend_pos = 'northeast';

font_size = 18

x = 0.5:0.1:30;
%y = (1.321043 .* 10^13)./x;
y = (0.01328323186)./x;

fig = figure;
left_color = [0, 0, 0]
right_color = [0, 0, 0]
set(fig,'defaultAxesColorOrder',[left_color; right_color]);

yyaxis left
c1 = plot(x,y);
xlabel('Average Base Station Lifespan (years)','FontSize',font_size)
ylabel('Certificate Rate (#/s)')
%ylabel('Certificate Rate (Transactions Per Second)','Color','#0072BD')
% set(gca, 'YScale', 'log');
% yticks ={ '0*10^13' '0*10^13' '0*10^13' '0*10^13' '0*10^13' '0*10^13' '0*10^13'};
% set(gca,'YLim',[1e11 1e13],'YTick',10.^(11:15));
% yticks([0.*10^13 0.5.*10^13 1.*10^13 1.5.*10^13 2.*10^13 2.5.*10^13 3.*10^13])
%yticklabels({'0×10^{13}','0.5×10^{13}','1×10^{13}','1.5×10^{13}','2×10^{13}','2.5×10^{13}','3×10^{13}'})

%z = (1.871918 .* 10^16)./x;
z = (18.8223395485)./x;
ylim([0, 0.03])
yyaxis right
c2 = plot(x,z); 

ylim([0, 40])
%ylim([-150 150])
ylabel('Block Arrival Rate (B/s)')
% set(gca,'YLim',[1e14 1e16],'YTick',10.^(14:17));

set(c1, 'LineStyle', '-', 'Color', '#000000');
set(c2, 'LineStyle', ':', 'Color', '#C475E6');

%legend('Certificate Rate', 'Block Arrival Rate', 'Location', legend_pos)


   
% set(gca, 'XScale', 'log');


set(gca, 'XMinorTick','on', 'XMinorGrid','on', 'YMinorTick','on', 'YMinorGrid','on');

set(c1,'LineWidth', 4);
set(c2,'LineWidth', 4);

set(gca, 'XGrid', 'on');
set(gca, 'YGrid', 'on');
%set(gca, 'XMinorGrid', 'off');
%set(gca, 'YMinorGrid', 'off');

%axis square;
legend([c1, c2], 'Certificate Rate', 'Block Arrival Rate')


set(findall(gcf,'-property','FontSize'),'FontSize',font_size); 
%set(gca, 'FontName', 'Arial')
set(gca,'FontSize',font_size);
%set(gca,'fontname','Arial');
set(gcf, 'Position', [50 50 800 330]); % [left, bottom, width, height]
xlim([0 30]); 

box on;

% Set y-axis tick format to exponent notation
%ytickformat('%.0e');

==> Figures/overhead_experiment.m <==
prefix='4-21-23-3k-samples-'
%Caching
if ~exist('data_str')
    data = readmatrix(strcat(prefix, 'overhead_experiment.csv'));
    data_str = readtable(strcat(prefix, 'overhead_experiment.csv'));
end

font_size = 22

% plotNum = 1: Key generation time
% plotNum = 2: Signing time
% plotNum = 3: Verifying time
% plotNum = 4: Signing time (fast)
% plotNum = 5: Verifying time (fast)
% plotNum = 6: Contract write time
% plotNum = 7: Contract read time
% plotNum = 8: Public key sizes
% plotNum = 9: Private key sizes
% plotNum = 10: Signature sizes
plotNum = 10

%Caching
if ~exist('alg1')
    alg1 = []
    alg2 = []
    alg3 = []
    alg4 = []
    alg5 = []
    alg6 = []
    % Extremely slow
%     for i = 1 : length(data(:, 4))
%         if strcmp('rsa512', string(data_str{i, 4}))
%             alg1 = [alg1; data(i, :)]
%         elseif strcmp('rsa1024', string(data_str{i, 4}))
%             alg2 = [alg2; data(i, :)]
%         elseif strcmp('prime256v1', string(data_str{i, 4}))
%             alg3 = [alg4; data(i, :)]
%         elseif strcmp('secp384r1', string(data_str{i, 4}))
%             alg4 = [alg3; data(i, :)]
%         else
%             error(strcat('ERROR: Algorithm not found: ', string(data_str{i, 4})))
%         end
%     end
    % Offloading the sorting to overhead_experiment sorter.py:
    alg1 = readmatrix('overhead_experiment_secp224r1.csv');
    alg2 = readmatrix('overhead_experiment_secp256k1.csv');
    %alg3 = readmatrix('overhead_experiment_prime256v1.csv');
    alg4 = readmatrix('overhead_experiment_secp384r1.csv');
    alg5 = readmatrix('overhead_experiment_secp521r1.csv');
    %alg6 = readmatrix('overhead_experiment_sect571r1.csv');
end
%algNames = {'secp224r1' 'secp256k1' 'prime256v1' 'secp384r1' 'secp521r1' 'sect571r1'}
algNames = {'secp224r1' 'secp256k1' 'secp384r1' 'secp521r1'}

isBar = 1
showConfidenceIntervals = 1
subcolumn = 0
if plotNum == 1
    column = 5
    ylabel('Key Generation (ms)')
    legendPos = 'NorthWest'
    isBar = 1
elseif plotNum == 2
    column = 6
    ylabel('Signing (ms)')
    legendPos = 'NorthWest'
    isBar = 1
elseif plotNum == 3
    column = 7
    ylabel('Verifying (ms)')
    legendPos = 'NorthWest'
    isBar = 1
elseif plotNum == 4
    column = 6
    subcolumn = 8
    xlabel('Signing (ms)')
    isBar = 0
elseif plotNum == 5
    column = 7
    subcolumn = 9
    xlabel('Verifying (ms)')
    isBar = 0
elseif plotNum == 6
    column = 20
    ylabel('Contract Write (ms)')
    isBar = 1
elseif plotNum == 7
    column = 21
    ylabel('Contract Read (ms)')
    isBar = 1
elseif plotNum == 8
    column = 13
    ylabel('Public Key Size (B)')
    showConfidenceIntervals = 0
elseif plotNum == 9
    column = 14
    ylabel('Private Key Size (B)')
    showConfidenceIntervals = 0
elseif plotNum == 10
    column = 17
    ylabel('Signature Size (B)')
    showConfidenceIntervals = 0
end

if isBar == 1
    hold on;

    y1 = alg1(:, column)
    y2 = alg2(:, column)
    %y3 = alg3(:, column)
    y4 = alg4(:, column)
    y5 = alg5(:, column)
    %y6 = alg6(:, column)

    [y1, TF] = rmoutliers(y1, 'percentiles', [5 95]);
    [y2, TF] = rmoutliers(y2, 'percentiles', [5 95]);
    %[y3, TF] = rmoutliers(y3, 'percentiles', [5 95]);
    [y4, TF] = rmoutliers(y4, 'percentiles', [5 95]);
    [y5, TF] = rmoutliers(y5, 'percentiles', [5 95]);
    %[y6, TF] = rmoutliers(y6, 'percentiles', [5 95]);

    x = [1, 2, 0, 3, 4, 0]
    y = [mean(y1), mean(y2), 10, mean(y4), mean(y5), 10]
    %x = [1, 2, 3, 4, 5, 6]
    %y = [mean(y1), mean(y2), mean(y3), mean(y4), mean(y5), mean(y6)]
    %yci = [getConfidenceInterval(alg1(:, column)), getConfidenceInterval(alg2(:, column)), getConfidenceInterval(alg3(:, column)), getConfidenceInterval(alg4(:, column)), getConfidenceInterval(alg5(:, column)), getConfidenceInterval(alg6(:, column))]
    yci = [getConfidenceInterval(y1), getConfidenceInterval(y2), 1, getConfidenceInterval(y4), getConfidenceInterval(y5), 1]
    %yci = [getConfidenceInterval(y1), getConfidenceInterval(y2), getConfidenceInterval(y3), getConfidenceInterval(y4), getConfidenceInterval(y5), getConfidenceInterval(y6)]
    %bar(x, y)
    color = '#DDDDDD'
    bar1 = bar(x(1), y(1), 'DisplayName', algNames{1}, 'FaceColor', color);
    bar2 = bar(x(2), y(2), 'DisplayName', algNames{2}, 'FaceColor', color);
    %bar3 = bar(x(3), y(3), 'DisplayName', algNames{3}, 'FaceColor', color);
    bar4 = bar(x(4), y(4), 'DisplayName', algNames{3}, 'FaceColor', color);
    bar5 = bar(x(5), y(5), 'DisplayName', algNames{4}, 'FaceColor', color);
    %bar6 = bar(x(6), y(6), 'DisplayName', algNames{6}, 'FaceColor', color);

%     bar1 = bar(x(1), y(1), 'DisplayName', algNames{1}, 'FaceColor', '#FFC2B5');
%     bar2 = bar(x(2), y(2), 'DisplayName', algNames{2}, 'FaceColor', '#8F797E');
%     bar3 = bar(x(3), y(3), 'DisplayName', algNames{3}, 'FaceColor', '#FFE3CC');
%     bar4 = bar(x(4), y(4), 'DisplayName', algNames{4}, 'FaceColor', '#646C8F');
%     bar5 = bar(x(5), y(5), 'DisplayName', algNames{5}, 'FaceColor', '#78A6B8');
%     bar6 = bar(x(6), y(6), 'DisplayName', algNames{6}, 'FaceColor', '#327985');
    
    
    
    bars = [bar1, bar2, bar4, bar5];
    %bars = [bar1, bar2, bar3, bar4, bar5, bar6];
    
    if showConfidenceIntervals == 1
        plotConfidenceInterval(x(1), y(1), yci(1))
        plotConfidenceInterval(x(2), y(2), yci(2))
        %plotConfidenceInterval(x(3), y(3), yci(3))
        plotConfidenceInterval(x(4), y(4), yci(4))
        plotConfidenceInterval(x(5), y(5), yci(5))
        %plotConfidenceInterval(x(6), y(6), yci(6))
    end

    xticks([1, 2, 3, 4])
    xticklabels(algNames)
    xtickangle(45)
    %legend(bars, 'location', legendPos, 'NumColumns', 1)

    % Some extra formatting to make it pretty :)
    axis square;
    grid on;
    box on;
    set(gca, 'FontSize', font_size);
    set(gca, 'XMinorTick','on', 'XMinorGrid','off', 'YMinorTick','on', 'YMinorGrid','on');
    xlim([0 + 0.3, 5 - 0.3]);
    if plotNum == 1
        %!!!!!!!!
        ylim([9, 13]);
    elseif plotNum == 2
        ylim([5, 10]);
    elseif plotNum == 3
        ylim([5, 10]);
    elseif plotNum == 8
        ylim([50, 250]);
    elseif plotNum == 9
        ylim([100, 400]);
    elseif plotNum == 10
        ylim([30, 170]);
    elseif plotNum == 6
        ylim([4000, 5000]);
        yticks([4000, 4250, 4500, 4750, 5000])
    elseif plotNum == 7
        ylim([5.6, 5.63]);
    else
        ylim([min(y)*0.9, max(y)*1.1]);
    end
else
    y = data(:, column);
    if subcolumn > 0
        y = y - data(:, subcolumn);
    end
    c = cdfplot(y);
    ylabel('CDF')
    set(c,'LineWidth', 2);
    set(c, 'LineStyle', '-', 'Color', 'black');
    title('')
    axis square;
    box on;
    if plotNum == 6
        xlabel('Contract Write (ms)')
        xlim([0,1e5])
        xticks(0:1e4:1e5)
    elseif plotNum == 7
        xlabel('Public Key Retrieve Time (ms)')
        xlim([3.462, 6 + (1 - 0.462)])
    end
    set(gca, 'FontSize', font_size);
end

function CI=getConfidenceInterval(x)
    confidence_interval_percent=0.95
    SEM = std(x)/sqrt(length(x)); % Standard Error
    tscore = tinv([1-confidence_interval_percent  confidence_interval_percent],length(x)-1);
    CI = max(tscore*SEM);
    return;
end

function plotConfidenceInterval(x, y, yci)
    ci_color = 'black'
    ci_width = 0.1
    line_thickness = 1
    plot([x - ci_width, x + ci_width], [y - yci, y - yci], 'Color', ci_color, 'LineWidth', line_thickness, 'HandleVisibility','off');
    plot([x - ci_width, x + ci_width], [y + yci, y + yci], 'Color', ci_color, 'LineWidth', line_thickness, 'HandleVisibility','off');
    plot([x, x], [y - yci, y + yci], 'Color', ci_color, 'LineWidth', line_thickness, 'HandleVisibility','off');
    
    % Add a dot in the center
    % plot(x, y, '.', 'Color', ci_color, 'MarkerSize', line_thickness*10, 'HandleVisibility', 'off')
end

==> Images/convert_all_svg_to_pdf.sh <==
#!/bin/bash

# Check if there are any SVG files in the directory
if ls *.svg 1> /dev/null 2>&1; then
    # Loop through all .svg files in the current directory
    for file in *.svg; do
        # Check if the file is a regular file
        if [ -f "$file" ]; then
            # Extract the filename without the extension
            filename="${file%.*}"
            # Print message about file conversion
            echo "Converting $file into $filename.pdf..."
            # Run Inkscape command to convert SVG to PDF
            inkscape "$file" --export-filename="$filename.pdf"
        fi
    done
    echo "All files have been successfully converted."
else
    echo "No SVG files found in the current directory."
fi

